Imitation Learning from Observations: An Autoregressive Mixture of Experts Approach

This paper presents a novel approach to imitation learning from observations, where an autoregressive mixture of experts model is deployed to fit the underlying policy. The parameters of the model are learned via a two-stage framework. By leveraging the existing dynamics knowledge, the first stage of the framework estimates the control input sequences and hence reduces the problem complexity. At the second stage, the policy is learned by solving a regularized maximum-likelihood estimation problem using the estimated control input sequences. We further extend the learning procedure by incorporating a Lyapunov stability constraint to ensure asymptotic stability of the identified model, for accurate multi-step predictions. The effectiveness of the proposed framework is validated using two autonomous driving datasets collected from human demonstrations, demonstrating its practical applicability in modelling complex nonlinear dynamics.

==> plot_loss.py <==
import re
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
from typing import List, Tuple

plt.style.use("seaborn-v0_8-whitegrid")

def extract_loss_values(log_content: str) -> List[float]:
    """Extract loss values from log content."""
    loss_values = []
    pattern = r'loss\s+(-?\d+\.?\d*)'
    
    for line in log_content.split('\n'):
        match = re.search(pattern, line)
        if match:
            loss_value = float(match.group(1))
            loss_values.append(loss_value)
    
    return loss_values

def read_log_file(filename: str) -> str:
    """Read log file content."""
    try:
        with open(filename, 'r') as file:
            return file.read()
    except FileNotFoundError:
        print(f"Error: File '{filename}' not found")
        return ""

def create_comparison_plot(with_constraints: List[float], without_constraints: List[float]):
    """Create a box plot with overlaid scatter points."""
    # Create DataFrame
    df_with = pd.DataFrame({'Loss': with_constraints, 'Category': 'With Constraints'})
    df_without = pd.DataFrame({'Loss': without_constraints, 'Category': 'Without Constraints'})
    df = pd.concat([df_with, df_without])
    
    
    # Create figure
    plt.figure(figsize=(10, 6))
    
    # Create box plot
    sns.boxplot(x='Category', y='Loss', data=df, width=0.5, color='lightgray')
    
    # Overlay scatter plot
    sns.stripplot(x='Category', y='Loss', data=df, color='darkblue', alpha=0.5, jitter=0.2, size=8)
    
    # Customize plot
    plt.title('Loss Values Comparison', fontsize=14, pad=20)
    plt.ylabel(r'$\mathcal{L}(\theta^\star)$', fontsize=12)
    plt.xlabel('', fontsize=12)  # Remove x-label as categories are self-explanatory
    
    # Add grid for better readability
    plt.grid(True, axis='y', linestyle='--', alpha=0.7)
    
    # Adjust layout
    plt.tight_layout()
    
    # Save plot
    plt.savefig('loss_comparison.png', dpi=300, bbox_inches='tight')
    plt.close()

if __name__ == "__main__":
    # Read and process both files
    with_constraints_content = read_log_file("with_constraints.log")
    without_constraints_content = read_log_file("without_constraints.log")
    
    # Extract loss values
    with_constraints_values = extract_loss_values(with_constraints_content)
    without_constraints_values = extract_loss_values(without_constraints_content)
    
    # Create visualization
    create_comparison_plot(with_constraints_values, without_constraints_values)

